Symmetric Nonlinear Cellular Automata as Algebraic References for Rule 30

A comparative algebraic framework for elementary cellular automata is developed, centered on the role of spatial symmetry. The primary object of study is Rule 22, the elementary cellular automaton with algebraic normal form $g(a,b,c)=a\oplus b\oplus c\oplus abc$ over $\mathrm{F}_2$, the simplest rule combining full $S_3$ symmetry with genuine nonlinearity. It is proved that the single-seed orbit of Rule 22 admits the closed form $Q_{2j}(x)=(x^2+x^{-2})^j$ and $Q_{2j+1}(x)=(x^{-1}+1+x)(x^2+x^{-2})^j$ for the row generating polynomials over $\mathrm{F}_2$. Three consequences follow: an exact support-set cardinality $|S_m|=2^{\mathrm{popcount}(\lfloor m/2\rfloor)}\cdot 3^{m\bmod 2}$, a two-step recursive construction of the support sets, and, in a formal continuum approximation, a parabolic reaction--diffusion equation $\partial_m u=u_{xx}+2u+u^3$. Rule~22 is then used as a symmetric reference for Rule 30. The symmetry-breaking deviation $\epsilon(m)=|S_m^{(30)}|-|S_m^{(22)}|$ between full-row support cardinalities is empirically consistent with a power law $m^b$ ($b\approx 1.11$), and is non-positive exactly at the Mersenne indices $m=2^k-1$. A mechanism for the apparent randomness of Rule~30's center column is identified through the left-permutive structure and asymmetric Boolean sensitivity profile.

==> Rule22Rule30_Supplement.wl <==
(* ::Package:: *)

(* ================================================================= *)
(*  Rule22Rule30_Supplement.wl                                              *)
(*                                                                   *)
(*  Figures for                                                      *)
(*    "Symmetric Nonlinear Cellular Automata as Algebraic            *)
(*     References for Rule 30"                                       *)
(*    E. Chan-Lopez and A. Martin-Ruiz  (arXiv v2)                   *)
(*                                                                   *)
(*  Usage:  wolframscript -file generate_figures.wl                  *)
(*  Output: ./fig_comparison.pdf   ./fig_fractal2.pdf                *)
(*          ./fig_cardinality2.pdf ./fig_support.pdf                 *)
(*          ./fig_deviation.pdf    ./fig_sensitivity.pdf             *)
(*          ./fig_entropy.pdf                                        *)
(*                                                                   *)
(*  CONVENTIONS (revised version -- please read).                    *)
(*    S_m       := full-row support  {r in Z : eta_m(r) = 1}         *)
(*    S_m^+     := S_m intersect Z_{>=0}   (right half)              *)
(*  Every cardinality plotted below is a FULL-ROW cardinality.       *)
(*  The closed form 2^popcount(floor(m/2)) 3^(m mod 2) is the        *)
(*  full-row count, NOT the right-half count (the right-half count   *)
(*  is half of it for m >= 2).  Figure 4 is the only panel that      *)
(*  plots S_m^+, and it plots positions rather than cardinalities.   *)
(* ================================================================= *)

(* Output is anchored to the directory containing THIS file, so that loading the
   script with Get from a notebook writes the new figures beside the script and
   never into a manuscript subdirectory.  No SetDirectory: the notebook's own
   working directory and directory stack are left untouched. *)
outputDirectory =
  If[$InputFileName === "", Directory[], DirectoryName[$InputFileName]];

(* Space-time plotting convention, stated once and used by every space-time
   panel below: the layer index increases DOWNWARD, the spatial coordinate
   increases to the RIGHT.  ArrayPlot already draws row 1 at the top, so
   Figures 1 and 2 satisfy this by construction; scatter panels drawn with
   ListPlot need the vertical axis reversed explicitly.  The reversal is an
   axis option only -- the plotted coordinates are never transformed. *)
layerAxisDownward = ScalingFunctions -> {None, "Reverse"};

(* ----------------------------- style ----------------------------- *)
labelStyle = {FontFamily -> "Latin Modern Roman", FontSize -> 11};
tickStyle  = {FontFamily -> "Latin Modern Roman", FontSize -> 9};
colorLeft  = RGBColor[0.161, 0.502, 0.725];   (* blue   *)
colorRight = RGBColor[0.753, 0.224, 0.169];   (* red    *)
colorR30   = RGBColor[0.902, 0.494, 0.133];   (* orange *)
colorDark  = RGBColor[0.173, 0.243, 0.314];

exportPDF[name_String, g_] :=
  Module[{file = FileNameJoin[{outputDirectory, name <> ".pdf"}]},
    Export[file, g];
    Print["  wrote ", file];
    file];

(* ------------------- exact Rule 22 support data ------------------- *)
(* Full-row cardinality, Corollary 2 of the revised manuscript.       *)
card22[m_Integer?NonNegative] :=
  2^DigitCount[Floor[m/2], 2, 1] * 3^Mod[m, 2];

(* Full-row support set of Rule 22 by the closed form of Theorem 1:   *)
(*   Q_{2j} = (x^2 + x^-2)^j ,  Q_{2j+1} = (x^-1+1+x) Q_{2j}          *)
supp22[m_Integer?NonNegative] := Module[{j = Floor[m/2], base},
  base = 2 (2 # - j) & /@ Select[Range[0, j], OddQ[Binomial[j, #]] &];
  If[EvenQ[m], Sort[base], Sort[Flatten[{# - 1, #, # + 1} & /@ base]]]];

(* independent check against direct simulation, m <= 200 *)
Module[{ca = CellularAutomaton[22, {{1}, 0}, 200], w},
  w = (Length[ca[[1]]] + 1)/2;
  If[And @@ Table[
       Sort[Flatten[Position[ca[[m + 1]], 1]] - w] === supp22[m] &&
       Count[ca[[m + 1]], 1] === card22[m], {m, 0, 200}],
     Print["Theorem 1 / Corollary 2 verified against simulation for m <= 200."],
     Print["*** WARNING: closed form disagrees with simulation ***"]]];


(* ================================================================= *)
(* FIGURE 1  fig_comparison : Rules 22, 150, 30 from a single seed    *)
(* ================================================================= *)
Print["Generating fig_comparison ..."];

exportPDF["fig_comparison",
  GraphicsRow[
    Table[
      ArrayPlot[CellularAutomaton[rule, {{1}, 0}, 64],
        Mesh -> False, ColorRules -> {0 -> White, 1 -> Black}, Frame -> True,
        FrameLabel -> {
          {If[rule == 22, Style["Time t", labelStyle], None], None},
          {Style["Position i", labelStyle],
           Style["Rule " <> ToString[rule],
                 FontFamily -> "Latin Modern Roman", FontSize -> 12, Bold]}},
        FrameTicksStyle -> tickStyle, ImageSize -> 220],
      {rule, {22, 150, 30}}],
    Spacings -> 0]];


(* ================================================================= *)
(* FIGURE 2  fig_fractal2 : large-scale Rule 22 pattern (not cited   *)
(*           in the text; kept so the figure set stays complete)      *)
(* ================================================================= *)
Print["Generating fig_fractal2 ..."];

exportPDF["fig_fractal2",
  ArrayPlot[CellularAutomaton[22, {{1}, 0}, 128],
    Mesh -> False, ColorRules -> {0 -> White, 1 -> Black}, Frame -> True,
    FrameLabel -> {{Style["Time", labelStyle], None},
                   {Style["Position", labelStyle], None}},
    FrameTicksStyle -> tickStyle, ImageSize -> 360]];


(* ================================================================= *)
(* FIGURE 3  fig_cardinality2 : FULL-ROW cardinality |S_m|            *)
(* ================================================================= *)
Print["Generating fig_cardinality2 ..."];

exportPDF["fig_cardinality2",
  BarChart[
    Table[Labeled[card22[m], None], {m, 1, 64}],
    ChartStyle -> Table[If[OddQ[m], colorRight, colorLeft], {m, 1, 64}],
    ScalingFunctions -> "Log",
    Frame -> True, Axes -> False,
    FrameLabel -> {{Style["|S_m|", labelStyle, Italic], None},
                   {Style["Layer m", labelStyle, Italic], None}},
    FrameTicksStyle -> tickStyle,
    ChartLegends -> Placed[
      SwatchLegend[{colorRight, colorLeft},
        {Style["m odd", labelStyle], Style["m even", labelStyle]}],
      {Left, Top}],
    ImageSize -> 460, AspectRatio -> 0.34]];


(* ================================================================= *)
(* FIGURE 4  fig_support : right-half support sets S_m^+              *)
(*                                                                    *)
(*   Horizontal coordinate : r, the spatial position, r >= 0.         *)
(*   Vertical   coordinate : m, the layer (time) index.               *)
(*   One marker per element r of S_m^+ = S_m intersect Z_{>=0}.       *)
(*                                                                    *)
(*   Data are produced by supp22 (the closed form of Theorem 1) and    *)
(*   are stored as {r, m} pairs.  The layer axis is reversed at plot   *)
(*   time by layerAxisDownward so that m = 0 is at the top, matching   *)
(*   Figures 1 and 2; the coordinates themselves are NOT negated,      *)
(*   shifted or reordered, so the frame ticks carry the true values    *)
(*   of r and m.                                                      *)
(* ================================================================= *)
Print["Generating fig_support ..."];

supportFigureLayers = 64;   (* manuscript Figure 3 shows m = 1..64 *)

rightHalfSupport[m_Integer?Positive] := Select[supp22[m], NonNegative];

(* {r, m} pairs; r is horizontal, m is vertical *)
rightHalfSupportPoints =
  Flatten[Table[{r, m},
    {m, 1, supportFigureLayers},
    {r, rightHalfSupport[m]}], 1];

Print["  plotted points: ", Length[rightHalfSupportPoints],
      "   layers: ", supportFigureLayers,
      "   max(S_m^+) = m for every layer: ",
      AllTrue[Range[supportFigureLayers], Max[rightHalfSupport[#]] == # &]];

exportPDF["fig_support",
  ListPlot[rightHalfSupportPoints,
    layerAxisDownward,
    PlotStyle -> {colorDark, PointSize[0.006]},
    Frame -> True, Axes -> False,
    FrameLabel -> {{Style["Layer m", labelStyle, Italic], None},
                   {Style["Position r", labelStyle, Italic], None}},
    FrameTicksStyle -> tickStyle,
    PlotRange -> {{-1, supportFigureLayers + 1},
                  {0, supportFigureLayers + 1}},
    ImageSize -> 320, AspectRatio -> 1]];


(* ================================================================= *)
(* FIGURE 5  fig_deviation : epsilon(m) = |S_m^(30)| - |S_m^(22)|     *)
(*           BOTH terms are full-row cardinalities.                   *)
(* ================================================================= *)
Print["Generating fig_deviation ..."];

steps = 128;
ev30  = CellularAutomaton[30, {{1}, 0}, steps];
r30   = Table[Count[ev30[[m + 1]], 1], {m, 1, steps}];   (* full row *)
r22   = Table[card22[m], {m, 1, steps}];                 (* full row *)
eps   = r30 - r22;

Print["  epsilon(m) <= 0 exactly at m = ",
      Select[Range[steps], eps[[#]] <= 0 &],
      "   (Mersenne indices 2^k-1: ",
      AllTrue[Select[Range[steps], eps[[#]] <= 0 &],
              IntegerQ[Log2[# + 1]] &], ")"];

panelA = ListLinePlot[
  {Transpose[{Range[steps], r22}], Transpose[{Range[steps], r30}]},
  PlotStyle -> {Directive[colorLeft, Thickness[0.003]],
                Directive[colorR30, Thickness[0.003]]},
  Filling -> {1 -> {{2}, Directive[colorRight, Opacity[0.12]]}},
  Frame -> True, Axes -> False,
  FrameLabel -> {{Style["|S_m|  (full row)", labelStyle, Italic], None},
                 {Style["Layer m", labelStyle, Italic], None}},
  FrameTicksStyle -> tickStyle,
  PlotLegends -> Placed[
    LineLegend[{colorLeft, colorR30},
      {Style["Rule 22 (closed form)", labelStyle],
       Style["Rule 30 (simulation)", labelStyle]}, LegendMarkerSize -> 18],
    {Left, Top}],
  PlotLabel -> Style["Support cardinality", labelStyle, Bold],
  ImageSize -> 310];

posData = Select[Transpose[{Range[steps], eps}], #[[2]] > 0 &];
logFit  = Fit[Log /@ posData, {1, x}, x];
bCoeff  = Coefficient[logFit, x];
Print["  log-log fit over ", Length[posData], "/", steps,
      " positive points: b = ", NumberForm[bCoeff, {4, 3}]];

panelB = Show[
  ListLogLogPlot[posData,
    PlotStyle -> {colorLeft, PointSize[0.008]},
    Frame -> True, Axes -> False,
    FrameLabel -> {{Style["\[Epsilon](m)", labelStyle, Italic], None},
                   {Style["Layer m", labelStyle, Italic], None}},
    FrameTicksStyle -> tickStyle,
    PlotLabel -> Style["Symmetry-breaking deviation", labelStyle, Bold],
    ImageSize -> 310],
  LogLogPlot[Exp[logFit /. x -> Log[t]], {t, 2, steps},
    PlotStyle -> Directive[colorRight, Thickness[0.004]]]];

exportPDF["fig_deviation", GraphicsRow[{panelA, panelB}, Spacings -> 6]];


(* ================================================================= *)
(* FIGURE 6  fig_sensitivity : Boolean sensitivity of Rule 30         *)
(*           Monte Carlo estimate -- these are ESTIMATES, not exact.  *)
(* ================================================================= *)
Print["Generating fig_sensitivity (Monte Carlo, ~1 min) ..."];

SeedRandom[42];
evolveTo[state_List, t_Integer] :=
  Last[CellularAutomaton[30, state, t]];

sensProfile[t_Integer, trials_Integer] := Module[
  {w = 2 t + 51, mid, acc},
  mid = Floor[w/2] + 1;
  acc = ConstantArray[0, 2 t + 1];
  Do[Module[{s0 = RandomInteger[1, w], ref},
     ref = evolveTo[s0, t][[mid]];
     Do[Module[{p = s0},
        p[[mid + j]] = 1 - p[[mid + j]];
        If[evolveTo[p, t][[mid]] =!= ref, acc[[j + t + 1]] += 1]],
      {j, -t, t}]],
   {trials}];
  acc/trials];

tProfile = 20; nTrials = 5000;
prof = sensProfile[tProfile, nTrials];

panelS1 = BarChart[prof,
  ChartStyle -> Table[Which[j < 0, colorLeft, j > 0, colorRight, True, colorDark],
                      {j, -tProfile, tProfile}],
  Frame -> True, Axes -> False,
  FrameTicks -> {{Automatic, None},
                 {Table[{j + tProfile + 1, j}, {j, -20, 20, 5}], None}},
  FrameLabel -> {{Style["Sens_j(\[Eta]_t(0))", labelStyle, Italic], None},
                 {Style["Position j", labelStyle, Italic], None}},
  FrameTicksStyle -> tickStyle,
  PlotLabel -> Style["(a) Sensitivity profile, t = 20", labelStyle, Bold],
  GridLines -> {None, {0.5}}, ImageSize -> 310];

tVals = {5, 10, 15, 20};
sigLR = Table[Module[{p = sensProfile[tv, 2000]},
    {Total[p[[1 ;; tv]]], Total[p[[tv + 2 ;; -1]]]}], {tv, tVals}];

panelS2 = ListLinePlot[
  {Transpose[{tVals, sigLR[[All, 1]]}],
   Transpose[{tVals, sigLR[[All, 2]]}],
   Transpose[{tVals, tVals/2}]},
  PlotStyle -> {Directive[colorLeft, Thickness[0.004]],
                Directive[colorRight, Thickness[0.004]],
                Directive[colorLeft, Dashed, Thickness[0.002], Opacity[0.6]]},
  PlotMarkers -> {Automatic, Automatic, None},
  Frame -> True, Axes -> False,
  FrameLabel -> {{Style["Total sensitivity", labelStyle], None},
                 {Style["Time t", labelStyle, Italic], None}},
  FrameTicksStyle -> tickStyle,
  PlotLegends -> Placed[
    LineLegend[{colorLeft, colorRight, Directive[colorLeft, Dashed]},
      {Style["Left \[Sigma]_L(t)", labelStyle],
       Style["Right \[Sigma]_R(t)", labelStyle],
       Style["t/2 reference", labelStyle]}], {Left, Top}],
  PlotLabel -> Style["(b) Sensitivity growth", labelStyle, Bold],
  ImageSize -> 310];

Print["  measured asymmetry ratio at t = 20 : ",
      NumberForm[N[sigLR[[-1, 1]]/sigLR[[-1, 2]]], {3, 2}]];

exportPDF["fig_sensitivity", GraphicsRow[{panelS1, panelS2}, Spacings -> 6]];


(* ================================================================= *)
(* FIGURE 7  fig_entropy : block entropy / complexity, centre column  *)
(* ================================================================= *)
Print["Generating fig_entropy ..."];

nSteps = 4096;
centre = CellularAutomaton[30, {{1}, 0}, {nSteps, {{0}}}] // Flatten;

blockEntropy[s_List, n_Integer] := Module[{c, tot},
  c = Values[Counts[Partition[s, n, 1]]]; tot = Total[c];
  -Total[(c/tot) Log2[c/tot]]];

blockCount[s_List, n_Integer] := Length[DeleteDuplicates[Partition[s, n, 1]]];

nsA = Range[1, 16];
hData = Table[{n, N[blockEntropy[centre, n]/n]}, {n, nsA}];
nsB = Range[1, 12];
pData = Table[{n, N[blockCount[centre, n]/2^n]}, {n, nsB}];

Print["  H_n/n > 0.99 up to n = ", Max[Select[nsA, hData[[#, 2]] > 0.99 &]]];
Print["  p(n) = 2^n     up to n = ", Max[Select[nsB, pData[[#, 2]] == 1 &]]];

panelE1 = ListLinePlot[hData,
  PlotStyle -> Directive[Black, Thickness[0.003]], PlotMarkers -> Automatic,
  Frame -> True, Axes -> False,
  FrameLabel -> {{Style["H_n / n  (bits per symbol)", labelStyle], None},
                 {Style["Block length n", labelStyle, Italic], None}},
  FrameTicksStyle -> tickStyle, GridLines -> {None, {1.0}},
  PlotRange -> {{0, 16}, {0.92, 1.005}},
  PlotLabel -> Style["(a) Normalised block entropy", labelStyle, Bold],
  ImageSize -> 310];

panelE2 = ListLinePlot[pData,
  PlotStyle -> Directive[Black, Thickness[0.003]], PlotMarkers -> Automatic,
  Frame -> True, Axes -> False,
  FrameLabel -> {{Style["p(n) / 2^n", labelStyle], None},
                 {Style["Block length n", labelStyle, Italic], None}},
  FrameTicksStyle -> tickStyle, GridLines -> {None, {1.0}},
  PlotRange -> {{0, 13}, {0.5, 1.05}},
  PlotLabel -> Style["(b) Block complexity ratio", labelStyle, Bold],
  ImageSize -> 310];

exportPDF["fig_entropy", GraphicsRow[{panelE1, panelE2}, Spacings -> 6]];

Print[""];
Print["All 7 figures written. Compile with:"];
Print["  pdflatex cs_submission_v3.tex   (three passes)"];

